From Thought to Action: How a Hierarchy of Neural Dynamics Supports Language Production

Humans effortlessly communicate their thoughts through intricate sequences of motor actions. Yet, the neural processes that coordinate language production remain largely unknown, in part because speech artifacts limit the use of neuroimaging. To elucidate the unfolding of language production in the brain, we investigate with magnetoencephalography (MEG) and electroencephalography (EEG) the neurophysiological activity of 35 skilled typists, while they typed sentences on a keyboard. This approach confirms the hierarchical predictions of linguistic theories: the neural activity preceding the production of each word is marked by the sequential rise and fall of context-, word-, syllable-, and letter-level representations. Remarkably, each of these neural representations is maintained over long time periods within each level of the language hierarchy. This phenomenon results in a superposition of successive representations that is supported by a hierarchy of dynamic neural codes. Overall, these findings provide a precise computational breakdown of the neural dynamics that coordinate the production of language in the human brain.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

